FairDeFace: Evaluating the Fairness and Adversarial Robustness of Face Obfuscation Methods

The lack of a common platform and benchmark datasets for evaluating face obfuscation methods has been a challenge, with every method being tested using arbitrary experiments, datasets, and metrics. While prior work has demonstrated that face recognition systems exhibit bias against some demographic groups, there exists a substantial gap in our understanding regarding the fairness of face obfuscation methods. Providing fair face obfuscation methods can ensure equitable protection across diverse demographic groups, especially since they can be used to preserve the privacy of vulnerable populations. To address these gaps, this paper introduces a comprehensive framework, named FairDeFace, designed to assess the adversarial robustness and fairness of face obfuscation methods. The framework introduces a set of modules encompassing data benchmarks, face detection and recognition algorithms, adversarial models, utility detection models, and fairness metrics. FairDeFace serves as a versatile platform where any face obfuscation method can be integrated, allowing for rigorous testing and comparison with other state-of-the-art methods. In its current implementation, FairDeFace incorporates 6 attacks, and several privacy, utility and fairness metrics. Using FairDeFace, and by conducting more than 500 experiments, we evaluated and compared the adversarial robustness of seven face obfuscation methods. This extensive analysis led to many interesting findings both in terms of the degree of robustness of existing methods and their biases against some gender or racial groups. FairDeFace also uses visualization of focused areas for both obfuscation and verification attacks to show not only which areas are mostly changed in the obfuscation process for some demographics, but also why they failed through focus area comparison of obfuscation and verification.

==> figs/DP-Snow/Bias-verification.py <==
fairness_thres=.8
import pickle
import seaborn as sns # for data visualization
import pandas as pd # for data analysis
import numpy as np # for numeric calculation
import matplotlib.pyplot as plt # for data visualization
plt.close('all')
from os.path import join, isdir, isfile, basename
from os import listdir, remove, walk, mkdir
from matplotlib.colors import BoundaryNorm, ListedColormap
from matplotlib.lines import Line2D

# my_colors = sns.color_palette("viridis",5)
# my_cmap = ListedColormap(my_colors)
my_colors=['red', 'orange', 'green', 'yellow', 'blue']
my_cmap= ListedColormap(my_colors)
bounds = [0, .8, .9, 1.11,  1.25, 10]
my_norm = BoundaryNorm(bounds, ncolors=len(my_colors))
patterns = ['', 'oo', '////', 'XXX', '*']
methods = ['DP-Snow']
sns.set(font_scale=1.3)

ArcFace_thresh=75    
FR = "ArcFace"    
ch ="ch1"
# # SuccessRate = {}
# pkls = listdir(".")
# pkls = [p for p in pkls if "pkl" in p and "SuccessRates" in p and ("ch1" in p or ("ch2" in p and "Org" in p))]


# import matplotlib as plt
i = 0
success_rates = {}
success_rates_Gender = {}
success_rates_race = {}
for method  in methods:
    if method == 'Org':
       
        pkl = "SuccessRates_" + method + "_" + "ch2" + ".pkl"
    else:
        pkl = "SuccessRates_" + method + "_" + ch + ".pkl"
    # success_type = 'success_rates_verified'
    # f = open(pkl, 'rb')
    # file = pickle.load(f)
    # f.close()
    with open(pkl, "rb") as file:
        success_rates_all = pickle.load(file)
        file.close()
        success_rates[method] = success_rates_all['success_rates'][FR]
        success_rates_Gender[method] = success_rates_all['success_rates_Gender'][FR]
        success_rates_race[method] = success_rates_all['success_rates_race'][FR]
        
        # success_rates_verified = success_rates_all['success_rates_verified'][FR

biases={}
i = 0
means={}
datasets = ['BFW', 'DemogPairs']
figname = "Bias-verification" 
plt.figure(figname, figsize=(100,100))
d=1

for dataset in datasets:


    biases[dataset]={}
    for method in methods:

                biases[dataset][method]={}

                demos = list(success_rates[method][dataset].keys())
        
                num_demos =len(demos)
                dataset_biass = np.empty((num_demos, num_demos))
                Demos=[]
                for D in demos:
                    if "_" in D:
                        D = ''.join([x[0].upper() for x in D.split('_')])
                    Demos.append(D)
        
                i=0

                for demo in success_rates[method][dataset].keys():
                    biases[dataset][method][demo]={}
                    for demo2 in success_rates[method][dataset].keys():
                        try:
                            biases[dataset][method][demo][demo2]= (success_rates[method][dataset][demo][ArcFace_thresh])/(success_rates[method][dataset][demo2][ArcFace_thresh])
                            if biases[dataset][method][demo][demo2]<=fairness_thres:
                                print( method, dataset, demo, demo2, biases[dataset][method][demo][demo2])
                        except:
                                biases[dataset][method][demo][demo2]= float("NaN")
                                print('devided by zero',method, dataset, demo2) 
                                
                    dataset_biass[i,:]= np.array(list(biases[dataset][method][demo].values()))
                    i+=1
                 # x = np.array(biases[att][method][dataset].values())
                dataset_biass = np.round(dataset_biass, 2)
                 # corr= dataset_biass.corr()
                
                 # Getting the Upper Triangle of the co-relation matrix
                matrix = np.triu(dataset_biass)
                annot_kws={
                 'size':100,
                'fontstyle':'italic',  
                'color':"k",
                'rotation':"vertical",
                'verticalalignment':'center',
                'backgroundcolor':'w'}
                plt.subplot(1, 2, d)
                if method=='Org':
                    plt.title('Original')
                else:
                    plt.title(method)

                    
                d+=1
                sns.heatmap(dataset_biass,  xticklabels=Demos, yticklabels=Demos,  mask= matrix,  cmap=my_cmap,  norm=my_norm) 
plt.show()
plt.tight_layout()
plt.savefig(figname+'.jpg', dpi=100)
                
                
# ################################RACE###############################################################3

biases={}
i = 0
means={}
datasets = ['BFW', 'DemogPairs']
figname = "Bias-verification-Race" 
plt.figure(figname, figsize=(100,100))
d=1

for dataset in datasets:


    biases[dataset]={}
    for method in methods:

                biases[dataset][method]={}

                demos = list(success_rates_race[method][dataset].keys())
        
                num_demos =len(demos)
                dataset_biass = np.empty((num_demos, num_demos))
                Demos=[]
                for D in demos:
                    if "_" in D:
                        D = ''.join([x[0].upper() for x in D.split('_')])
                    Demos.append(D)
        
                i=0

                for demo in success_rates_race[method][dataset].keys():
                    biases[dataset][method][demo]={}
                    for demo2 in success_rates_race[method][dataset].keys():
                        try:
                            biases[dataset][method][demo][demo2]= (success_rates_race[method][dataset][demo][ArcFace_thresh])/(success_rates_race[method][dataset][demo2][ArcFace_thresh])
                            if biases[dataset][method][demo][demo2]<=fairness_thres:
                                print( method, dataset, demo, demo2, biases[dataset][method][demo][demo2])
                        except:
                                biases[dataset][method][demo][demo2]= float("NaN")
                                print('devided by zero',method, dataset, demo2) 
                                
                    dataset_biass[i,:]= np.array(list(biases[dataset][method][demo].values()))
                    i+=1
                 # x = np.array(biases[att][method][dataset].values())
                dataset_biass = np.round(dataset_biass, 2)
                 # corr= dataset_biass.corr()
                
                 # Getting the Upper Triangle of the co-relation matrix
                matrix = np.triu(dataset_biass)
                annot_kws={
                 'size':100,
                'fontstyle':'italic',  
                'color':"k",
                'rotation':"vertical",
                'verticalalignment':'center',
                'backgroundcolor':'w'}
                plt.subplot(1, 2, d)
                if method=='Org':
                    plt.title('Original')
                else:
                    plt.title(method)

                    
                d+=1
                sns.heatmap(dataset_biass,  xticklabels=Demos, yticklabels=Demos,  mask= matrix,  cmap=my_cmap,  norm=my_norm) 
plt.show()
plt.tight_layout()
plt.savefig(figname+'.jpg', dpi=100)
                
                
# ################################RACE###############################################################3
# ################################RACE###############################################################3
# ################################Gender###############################################################3

biases={}
i = 0
means={}
datasets = ['BFW', 'DemogPairs']
figname = "Bias-verification-Gender" 
plt.figure(figname, figsize=(100,100))
d=1

for dataset in datasets:


    biases[dataset]={}
    for method in methods:

                biases[dataset][method]={}

                demos = list(success_rates_Gender[method][dataset].keys())
        
                num_demos =len(demos)
                dataset_biass = np.empty((num_demos, num_demos))
                Demos=[]
                for D in demos:
                    if "_" in D:
                        D = ''.join([x[0].upper() for x in D.split('_')])
                    Demos.append(D)
        
                i=0

                for demo in success_rates_Gender[method][dataset].keys():
                    biases[dataset][method][demo]={}
                    for demo2 in success_rates_Gender[method][dataset].keys():
                        try:
                            biases[dataset][method][demo][demo2]= (success_rates_Gender[method][dataset][demo][ArcFace_thresh])/(success_rates_Gender[method][dataset][demo2][ArcFace_thresh])
                            if biases[dataset][method][demo][demo2]<=fairness_thres:
                                print( method, dataset, demo, demo2, biases[dataset][method][demo][demo2])
                        except:
                                biases[dataset][method][demo][demo2]= float("NaN")
                                print('devided by zero',method, dataset, demo2) 
                                
                    dataset_biass[i,:]= np.array(list(biases[dataset][method][demo].values()))
                    i+=1
                 # x = np.array(biases[att][method][dataset].values())
                dataset_biass = np.round(dataset_biass, 2)
                 # corr= dataset_biass.corr()
                
                 # Getting the Upper Triangle of the co-relation matrix
                matrix = np.triu(dataset_biass)
                annot_kws={
                 'size':100,
                'fontstyle':'italic',  
                'color':"k",
                'rotation':"vertical",
                'verticalalignment':'center',
                'backgroundcolor':'w'}
                plt.subplot(1, 2, d)
                if method=='Org':
                    plt.title('Original')
                else:
                    plt.title(method)

                    
                d+=1
                sns.heatmap(dataset_biass,  xticklabels=Demos, yticklabels=Demos,  mask= matrix,  cmap=my_cmap,  norm=my_norm) 
plt.show()
plt.tight_layout()
plt.savefig(figname+'.jpg', dpi=100)
                
                
# ################################Gender###############################################################3

==> figs/detection/Bias_detection_same_dataset.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Oct 21 20:07:15 2023

@author: moosavi
"""
fairness_thres=.8
fairness_thres=.8
import pickle
import seaborn as sns # for data visualization
import pandas as pd # for data analysis
import numpy as np # for numeric calculation
import matplotlib.pyplot as plt # for data visualization

from os.path import join, isdir, isfile, basename
from os import listdir, remove, walk, mkdir
from matplotlib.colors import BoundaryNorm, ListedColormap
from matplotlib.lines import Line2D

my_colors = sns.color_palette("viridis",5)
my_cmap = ListedColormap(my_colors)
bounds = [0, .8, .9, 1.11,  1.25, 10]
my_norm = BoundaryNorm(bounds, ncolors=len(my_colors))
patterns = ['', 'oo', '////', 'XXX', '*']

detection = {}
pkls = listdir(".")
pkls = [p for p in pkls if 'pkl' in p]

methods=['Org', 'DP1', 'DP2', 'CIAGAN']
datasets= ['BFW', 'DemogPairs', 'RFW', 'CelebA']
# with_miss=1
# if with_miss==1:
#     miss_info="With_Misses"
# else:
#     miss_info="Without_Misses"
biases={}
i = 0
means={}
model='mtcnn'

for dataset in datasets:
    figname = "Bias-Detection-" + dataset
    plt.figure(figname, figsize=(100,100))
    detection[dataset]={}
    biases[dataset]={}
    d=1

    for method in methods:
        for pkl in pkls:
            if method in pkl:
                f = open(pkl, 'rb')
                file = pickle.load(f)
                f.close()
                # method = pkl[4:-11]
                detection[dataset][method]={}
                biases[dataset][method]={}
            


               
                demos = list(file[model][dataset].keys())
        
                num_demos =len(demos)
                dataset_biass = np.empty((num_demos, num_demos))
                Demos=[]
                for D in demos:
                    if "_" in D:
                        D = ''.join([x[0].upper() for x in D.split('_')])
                    Demos.append(D)
        
                i=0
                detection[dataset][method]={}
                for demo in file[model][dataset].keys():
                    detection[dataset][method][demo]= (1-file[model][dataset][demo]['fail_ratio'])
                    biases[dataset][method][demo]={}
                    for demo2 in file[model][dataset].keys():
                        try:
                            biases[dataset][method][demo][demo2]= (1-file[model][dataset][demo]['fail_ratio'])/(1-file[model][dataset][demo2]['fail_ratio'])
                            if biases[dataset][method][demo][demo2]<=fairness_thres:
                                print( method, dataset, demo, demo2, biases[dataset][method][demo][demo2])
                        except:
                                biases[dataset][method][demo][demo2]= float("NaN")
                                print('devided by zero',method, dataset, demo2) 
                                
                    dataset_biass[i,:]= np.array(list(biases[dataset][method][demo].values()))
                    i+=1
                 # x = np.array(biases[att][method][dataset].values())
                dataset_biass = np.round(dataset_biass, 2)
                 # corr= dataset_biass.corr()
                
                 # Getting the Upper Triangle of the co-relation matrix
                matrix = np.triu(dataset_biass)
                # annot_kws={'fontsize':10, 
                # 'fontstyle':'italic',  
                # 'color':"k",
                # 'alpha':0.6, 
                # 'rotation':"vertical",
                # 'verticalalignment':'center',
                # 'backgroundcolor':'w'}
                plt.subplot(2, 2, d)
                plt.title(method)
                d+=1
                sns.heatmap(dataset_biass,  xticklabels=Demos, yticklabels=Demos,  mask= matrix,  cmap=my_cmap, norm=my_norm, hatch=patterns) 
                plt.show()
                plt.tight_layout()
                plt.savefig(figname+'.png', dpi=150)
                  


